Stellar Variability in Ground-Based Photometric Surveys: An Overview

Time-resolved ground-based surveys in general, and photometric ones in particular, have played a crucial role in building up our knowledge of the properties, physical nature, and the very existence of the many different classes of variable stars and transient events that are currently known. Here I provide a brief overview of these developments, discussing some of the stumbling blocks that had to be overcome along the way, and others that may still hamper further progress in the area. A compilation of different types of past, present, and future surveys is also provided.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

